Efficient Gradient-Based Inference through Transformations between Bayes Nets and Neural Nets

Hierarchical Bayesian networks and neural networks with stochastic hidden units are commonly perceived as two separate types of models. We show that either of these types of models can often be transformed into an instance of the other, by switching between centered and differentiable non-centered parameterizations of the latent variables. The choice of parameterization greatly influences the efficiency of gradient-based posterior inference; we show that they are often complementary to eachother, we clarify when each parameterization is preferred and show how inference can be made robust. In the non-centered form, a simple Monte Carlo estimator of the marginal likelihood can be used for learning the parameters. Theoretical results are supported by experiments.

==> 2014-01_icml14_af copy/scripts/.ipynb_checkpoints/example_joints-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%pylab inline\n",
      "import theano\n",
      "import theano.tensor as T\n",
      "matplotlib.rcParams['ps.useafm'] = True\n",
      "matplotlib.rcParams['pdf.use14corefonts'] = True\n",
      "matplotlib.rcParams['text.usetex'] = True\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_functions(n_steps=1):\n",
      "    # Define variables\n",
      "    z1 = T.dscalar()\n",
      "    z2 = T.dscalar()\n",
      "    x1 = T.dscalar()\n",
      "    x2 = T.dscalar()\n",
      "    e1 = T.dscalar()\n",
      "    e2 = T.dscalar()\n",
      "    \n",
      "    # Parameters\n",
      "    sx = T.dscalar()\n",
      "    sz = T.dscalar()\n",
      "    \n",
      "    # === Original network\n",
      "    vars_orig = [z1, z2, x1, x2, sx, sz]\n",
      "    # Concatenate / deconcatenate (for Hessian function) \n",
      "    zz = T.stack(z1, z2)\n",
      "    _z1, _z2 = zz[0], zz[1]\n",
      "    # Define log-joint probability\n",
      "    _L_orig = - T.pow(_z1,2)/2. - T.pow(_z2-_z1,2)/(2*sz*sz) - T.pow(x1-_z1,2)/(2*sx*sx) - T.pow(x2-_z2, 2)/(2*sx*sx)\n",
      "    # Function for computing the log-posterior\n",
      "    L_orig = theano.function(vars_orig, _L_orig)\n",
      "    # Function for computing the Hessian matrix\n",
      "    _H_orig = theano.gradient.hessian(_L_orig, zz) \n",
      "    H_orig = theano.function(vars_orig, _H_orig)\n",
      "    \n",
      "    # === Auxiliary network 1\n",
      "    vars_aux = [e1, e2, x1, x2, sx, sz]\n",
      "    ee = T.stack(e1, e2)\n",
      "    _e1, _e2 = ee[0], ee[1]\n",
      "    _L_aux = - T.pow(_e1,2)/2. - T.pow(_e2,2)/2. - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + sz * _e2),2)/(2*sx*sx)\n",
      "    L_aux = theano.function(vars_aux, _L_aux)\n",
      "    _H_aux = theano.gradient.hessian(_L_aux, ee)\n",
      "    H_aux = theano.function(vars_aux, _H_aux)\n",
      "    \n",
      "    # === Auxiliary network 2\n",
      "    _L_aux2 = - T.pow(_e1,2)/2. - T.pow(_e2,2)/(2*sz) - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + T.sqrt(sz) * _e2),2)/(2*sx*sx)\n",
      "    L_aux2 = theano.function(vars_aux, _L_aux2)\n",
      "    _H_aux2 = theano.gradient.hessian(_L_aux2, ee)\n",
      "    H_aux2 = theano.function(vars_aux, _H_aux2) \n",
      "    \n",
      "    return L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2\n",
      "\n",
      "def print_stuff(sz):\n",
      "    L_orig, H_orig, L_aux, H_aux = get_functions()\n",
      "    plot_posterior(L_orig, sx, sz, \"$\\log\\,p(\\mathbf{z}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "    plot_posterior(L_aux, sx, sz, \"$\\log\\,p(\\mathbf{e}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def subplot_posterior(L, H, sx, sz, var=''):\n",
      "    \n",
      "    _H = H(0., 0., 0., 0., sx, sz)\n",
      "    correlation = _H[0,1]/(np.sqrt(_H[0,0]*_H[1,1]))\n",
      "    #print _H\n",
      "    print \"sx=%g, sz=%g, correlation=%g\"%(sx, sz, correlation)\n",
      "                   \n",
      "    scale = 1\n",
      "    delta = scale*0.1\n",
      "    x = np.arange(scale*-2., scale*2., delta)\n",
      "    y = np.arange(scale*-2., scale*2., delta)\n",
      "    X, Y = np.meshgrid(x, y)\n",
      "    Z = np.zeros(X.shape)\n",
      "    for i in range(X.shape[0]):\n",
      "        for j in range(X.shape[1]):\n",
      "            Z[i,j] = L(X[i,j], Y[i,j], 0., 0., sx, sz) + 0.25\n",
      "    \n",
      "    #plt.clf()\n",
      "    CS = plt.contour(X, Y, Z, levels=np.arange(-10, 2, 2))#, cmap=plt.get_cmap('Greys'))\n",
      "    #plt.clabel(CS, inline=1, fontsize=10, fmt='%1.0f')\n",
      "    title = '$\\\\sigma_z=%g\\; (\\\\rho \\\\approx %.2f)$'%(sz, correlation)\n",
      "    #print title\n",
      "    plt.title(title)\n",
      "    plt.gca().get_xaxis().set_ticklabels([])\n",
      "    plt.gca().get_yaxis().set_ticklabels([])\n",
      "    plt.gca().tick_params(axis='x', pad=0)\n",
      "    plt.gca().tick_params(axis='y', pad=0)\n",
      "    \n",
      "    plt.xlabel('$'+var+'_1$', fontsize=16)\n",
      "    plt.ylabel('$'+var+'_2$', fontsize=16)\n",
      "\n",
      "z1 = 0\n",
      "z2 = 0\n",
      "x1 = 0\n",
      "x2 = 0\n",
      "e2 = 0\n",
      "\n",
      "sx = 1\n",
      "sz = 1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "if True:\n",
      "    szs = [50, 1, 0.02]\n",
      "    #szs = [50]\n",
      "    n_rows = 2\n",
      "    n_cols = len(szs)\n",
      "    figure(figsize=(2.2*n_cols,2.4*n_rows))\n",
      "    for i in range(n_cols):\n",
      "        sz = szs[i]\n",
      "        L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2 = get_functions()\n",
      "        plt.subplot(n_rows,n_cols,1+i)\n",
      "        subplot_posterior(L_orig, H_orig, sx, sz, 'z')\n",
      "        plt.subplot(n_rows,n_cols,1+i+n_cols)\n",
      "        subplot_posterior(L_aux, H_aux, sx, sz, 'e')\n",
      "        \n",
      "    plt.tight_layout(pad=1.08)\n",
      "    plt.savefig('example_joints_3x2.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "sx=1, sz=50, correlation=0.000282758\n",
        "sx=1, sz=50, correlation=-0.577235"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=-0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=0.9994"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=-0.0115447"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAdAAAAFSCAYAAABCJY7TAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10e437cd0>"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def plot_orig_corr():\n",
      "    \n",
      "    sx = 1\n",
      "    \n",
      "    corr = lambda sx, sz: (1/(sz*sz)) / (sqrt(1/sx**2+1/sz**2)*sqrt(1+1/sx**2+1/sz**2))\n",
      "    xs = np.linspace(-10, 10, 1000)\n",
      "    ys = [corr(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    \n",
      "    corr2 = lambda sx, sz: (sz/(sx*sx)) / (sqrt(1+sz**2/sx**2)*sqrt(1+1/sx**2))\n",
      "    ys = [corr2(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    plt.xlabel('$\\log(\\sigma_z)$')\n",
      "    plt.ylabel()\n",
      "    \n",
      "plot_orig_corr()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAD9CAYAAABDaefJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3XtYVHXCB/DvcPUCoogi3qa46AyigAqDK+K8eQElyMp9\nVypL3Ld3bLd0c7W2HrfFdmu77PuGkbn4tra5arvtZiquSFAOqMVFwxtCCIjmjUSUi4IMcN4/JgmU\nO2fmzJz5fp6Hh7mcOecbD305/s45v6MQBEEAERHJgp3UAYiISDwsdSIiGWGpExHJCEudiEhGWOpE\nRDLCUicikpEuS3358uXw9PTE5MmTO13mpZdegre3N6ZNm4aioiLRAxIRUc91Werx8fHYv39/p+/n\n5ubi4MGDOHLkCNasWYM1a9aIHpCIiHquy1KfNWsWhg0b1un7OTk5WLx4Mdzd3REXF4fCwkLRAxIR\nUc859OfDubm5WLp0aevzESNGoLS0FD4+Pu2WUygU/dkMEZHN6u1F//0qdUEQ7tlgZwV+6ZLww2fu\nXkfHj+XwnqnWn5ycAJ0uoV/rbGoCDAagsRG4fdv4vaPHdXVAdTVw48aP32/cACoqgCtXgOHDgbFj\ngfvuAwICgMmTjV++voA1/C1PSEhAQkKC1DFkgz9PcfVlh7hfpa7RaHD69GlERkYCAK5evQpvb+8O\nl/Xy6s+WqK1Ro4DgYKlTGP8wVFQA330HlJUBp04BH34IHD9u/IMwezYwZw6waBHg6Sl1WiLb0O9S\nX716NZ588kmkpaVBrVaLlYusgIMDMGaM8SssrP17584BmZnA/v3Aiy8CU6cCOh3wyCOAo6M0eYls\nQZelHhcXh8zMTFRWVmLcuHFYv349DAYDAECn0yE0NBTh4eGYPn063N3dsW3bNrOEtnVarVbqCN1S\nKoEnnzR+1dcD//43kJQErFkDvPACsGKFZZS7NfwsrQl/ntJTmGPqXYVC0evBfpKnb74BXn4ZOHvW\nWPLz50udiMhy9aU7WeokiX37jHvrixYBb74JDBwodSIiy9OX7uQ0ASSJhQuNB1QrKoBZs4xn0hBR\n/7HUSTLDhgF//7txbz0sDDhzRupERNavX2e/EPWXQgGsW2c85XHuXOMZM/fdJ3UqIuvFUieL8PTT\nQEMDMG8ekJMDuLtLnYjIOvFAKVmU1auBggLjgVR7e6nTEEmLB0rJ6r31lvFKVV5pTtQ33FMni3Pl\nChAYCOzdC4SESJ2GSDrcUydZGDUKSEwEli0zjrMTUc+x1MkiLVlinOkxMVHqJETWhcMvZLFKSozn\nrxcUcJZHsk2cJoBk59e/Bmprgc2bpU5CZH4sdZKd69cBPz8gNxfoZKp+ItnigVKSnWHDjPOwv/22\n1EmIrAP31MniXb0KTJxovLPS6NFSpyEyH+6pkyyNGGG82QbPhCHqHvfUySqUlgIzZgDnzwMDBkid\nhsg8uKdOsuXjY7zZ9qefSp2EyLKx1MlqrFgBbNokdQoiy8ZSJ6sRE2O8t+mpU1InIbJcLHWyGg4O\nwBNPANu3S52EyHLxQClZlWPHjLe/O3vWeNckIjnjgVKSvcBAYNAg4OuvpU5CZJlY6mRVFAogLg74\n+GOpkxBZJg6/kNUpKQFmzgQuXeIt70jeOPxCNsHXFxg50jjJFxG1x1InqxQTA6SkSJ2CyPKw1Mkq\nxcYCe/ZInYLI8rDUySqFhhpnbzx7VuokRJaFpU5Wyc4OePBB7q0T3Y2lTlZr4UIgLU3qFESWhac0\nktWqqgLuuw+orAScnKROQyQ+ntJINsXd3XhHpOxsqZMQWQ6WOlm1uXOBjAypUxBZDpY6WbU5c4Av\nvpA6BZHl6LbUs7KyoFar4efnh6SkpHver6+vx1NPPYXg4GDMnj0bu3fvNklQoo7MnAmcOAHU1Eid\nhMgydFvqq1atQnJyMjIyMrBx40ZUVla2e/+jjz7C4MGDkZ+fj61bt2L16tU8KEpmM3Cg8Zz1gwel\nTkJkGbos9erqagBAREQElEol5s+fj5ycnHbLuLm5oba2FgaDAVVVVRg0aBAUnOiazGjWLODQIalT\nEFkGh67ezMvLg0qlan3u7++P7OxsREdHt74WFxeHlJQUeHh4oKmpCV93MtF1QkJC62OtVgutVtu/\n5EQ/CA8H1q+XOgVR/+n1euj1+n6to8tS74n33nsPDg4OuHz5Mk6ePIno6GicO3cOdnbt/xHQttSJ\nxKTRAPn5QEMDMGCA1GmI+u7uHd71fdhb6XL4JSQkBEVFRa3PCwoKEBYW1m6ZrKwsPP744xg0aBA0\nGg1Gjx6N4uLiXgch6itXV0ClAo4elToJkfS6LHU3NzcAxuIuLy9Heno6NBpNu2XmzJmDlJQUtLS0\noKysDFVVVe2GbIjMITyc4+pEQA+GXxITE6HT6WAwGLBy5Up4eHggOTkZAKDT6bBkyRKcPn0a06dP\nx4gRI7BhwwaThya6W3g48NFHwIsvSp2ESFqc+4Vk4fJlICDAOA8MT74iueDcL2SzvLyAwYOB0lKp\nkxBJi6VOshESAuTlSZ2CSFosdZINljoRS51khKVOxAOlJCM3bgDjxgHXrwMO/b6sjkh6PFBKNm3o\nUGD0aKCwUOokRNJhqZOscAiGbB1LnWSFpU62jqVOssJSJ1vHA6UkK/X1wPDhxoOmTk5SpyHqHx4o\nJZs3cCBw//08WEq2i6VOshMYCBw7JnUKImmw1El2goKA48elTkEkDZY6yQ731MmW8UApyU5FBaBW\nA9eucRpesm596U5eTE2y4+kJODsDFy4Ypw2QixahBXWNdahrrEPt7drWx43NjTC0GGBoNrQ+bmxu\nhKHZAEOLAU0tTWgRWiAIAgQI7R4Lwg/PO3qM9suJRYC4O3iWnE0KLHWSpTtDMNZS6rW3a1FSVYIz\nVWdw5toZnK85j4q6ClTcrMCVuiu4evMqbhluYZDjILg6u8LVyRUuTi4Y7DQYzvbOcLR3hJO9Exzt\nHNs9drJ3gr2dPewUdlBAYfyuUEABBRQKRevrnT2+s7ydQtyRWgXE/SeUQsR/komdzdw4/EKy9Jvf\nGG+a8dvfSp3kXoIg4Ntr3yKjLAM5F3OQcyEHF2svwmeYD/yG+8HP3Q9KNyU8XTzhOdgTni6eGDl4\nJFycXEQvV7JsHH4h+kFgIPDpp1KnaO9kxUl8eOxD7Pl2DxqaGhDlGwWtUosXZ74ItYca9nb2Ukck\nGeCeOslSYSEQEwOUlEibo0VowaenP8Wfvv4TLtVewrKgZVisXowpnlNEHTIgeepLd7LUSZaamwFX\nV+D77wEXF2kyfF76OVanrcYgx0FYF7EO0X7R3BunXuHwC9EP7O2BCROMe+whIebdduWtSjyX+hyy\nL2RjQ9QGxEyI4V45mQ2PupBsBQQABQXm3Wb2hWxM2zwNo11Ho+AXBYidGMtCJ7PinjrJ1qRJ5i31\nrce3Ys3na/BB7AeInRhrvg0TtcE9dZKtSZOAU6fMs63E7ESs+3IdMpdlstBJUtxTJ9ky15568pFk\nvJvzLg4tP4TxbuNNv0GiLvDsF5KtlhbjGTCXLwNDhphmGzsLd+K51OeQuSwTvu6+ptkI2SzeJIOo\nDTs748Rep0+bZv0F3xdAt1eHlLgUFjpZDJY6yZqpxtVrbtfgkU8ewZ/m/QlTvaaKvwGiPmKpk6yZ\nalx9ddpqzBo/C08FPSX+yon6gQdKSdYCAoCMDHHXmXomFRllGTj5zElxV0wkApY6yZrYwy91jXXQ\n7dXhw4c+hKuzq3grJhIJh19I1saPB2prgevXxVnfHw/9ERHKCMzxniPOColExlInWVMoAH9/ccbV\ny66XIflIMt6c+2b/V0ZkIix1kr1Jk4wTe/XXS1+8hOfDnseYIWP6vzIiE+GYOsmeSgUUFfVvHScr\nTiKzPBNbYreIE4rIRLrdU8/KyoJarYafnx+SkpI6XCYvLw8hISFQq9XQarViZyTqFzFKfX3meqz9\nyVoMdhosTigiE+l2moDg4GBs2LABSqUSkZGROHToEDw8PFrfFwQBU6ZMwTvvvIO5c+eisrKy3fsA\npwkgaRUXAwsWAKWlffv88SvHEbU9CqUrSzHIcZC44Yi6IPo0AdXV1QCAiIgIKJVKzJ8/Hzk5Oe2W\nOXLkCKZMmYK5c+cCwD2FTiS1++8HLl4EGhr69vnXD72OtT9Zy0Inq9DlmHpeXh5UKlXrc39/f2Rn\nZyM6Orr1tbS0NCgUCsyaNQtDhw7Fs88+i8jIyHvWlZCQ0PpYq9VymIbMxtER8PY27rFPmdK7z56v\nPo+Msgx8EPOBacIRtaHX66HX6/u1jn4fKG1oaMCxY8eQkZGBW7duYd68eTh16hQGDhzYbrm2pU5k\nbnfG1Xtb6hvzNuLJwCd5oRGZxd07vOvXr+/1OrocfgkJCUFRmyNMBQUFCAsLa7fMjBkzsGDBAowa\nNQre3t6YPn06srKyeh2EyJT6crD0ZuNN/OWbv+C50OdME4rIBLosdTc3NwDGM2DKy8uRnp4OjUbT\nbpmwsDBkZmbi1q1bqKqqQn5+PmbOnGm6xER90JdS/9uJvyF8fDi8h3mbJhSRCXQ7/JKYmAidTgeD\nwYCVK1fCw8MDycnJAACdTofhw4cjPj4e06dPx4gRI/Dqq6/CxcXF5MGJekOlAhITe/eZ5KPJeGvu\nW6YJRGQivPMR2YTqamD0aOM8MHY9uI46/3I+Hv7HwyhbVQY7BS+8JmnwzkdEnXBzA4YOBS5c6Nny\nW45tQXxQPAudrA5/Y8lm9HRcvaGpAR+f/BjLgpaZPBOR2FjqZDN6Wuq7inYh2CsYyqFK04ciEhlL\nnWxGT0v9o+MfIT4o3vSBiEyApU42oyelXnmrEl999xViJ8aaJxSRyFjqZDN6Uuo7C3ciyjcKLk48\nLZesE0udbMaYMUBNjfH0xs78o+Af+Nmkn5kvFJHIWOpkM+zsgIkTgW+/7fj9K3VX8M3lb7DAd4F5\ngxGJiKVONqWrIZh/nf4XHpzwIAY6Dux4ASIrwFInm6JSdX6/Ug69kByw1MmmdLanfrn2Mk59fwrz\nfeabPxSRiFjqZFNUqo7H1FOKUxDlGwUneyfzhyISEUudbIqfH1BWBhgM7V/f/e1uPDTxIWlCEYmI\npU42ZcAA46mNZ8/++FpdYx0OnjvIs15IFljqZHMmTmw/rp5WkoawsWFwG+AmXSgikbDUyebcPa7O\noReSE5Y62Zy2Z8A0tTRh35l9nOuFZIOlTjanbakfOn8IyqFKjHMbJ20oIpGw1MnmtB1T59ALyQ1L\nnWzOyJFASwtQWQnsO7MPD054UOpIRKJhqZPNUSiMQzBf5p/FjYYbCBoVJHUkItGw1MkmqVRAyuk0\nRPpE8ubSJCv8bSabNHEi8PXV/YjyjZI6CpGoWOpkk3wmNOKc4gDmec+TOgqRqFjqZJPqPb6C/Y2J\nGDF4hNRRiETFUiebdLJ+P5qKonD7ttRJiMTFUieblH52P0bfikJJidRJiMTFUiebc7n2Ms5Vn0Og\nR2in9yslslYOUgcgMrfPSz/HXO+58K5y6PR+pUTWiqVONmd/6X5E+URBUQvo9VKnIRIXh1/IpjS3\nNCO9NB2RvpGd3q+UyJpxT51sypFLR+Dl6oWxQ8Zi4ETjvOqCYJw6gEgOuKdONmV/yY9XkQ4fDjg7\nA1euSByKSEQsdbIpd8bT77j71nZE1o6lTjajqr4KBd8XIHx8eOtrHFcnuWGpk83IKMtAhDICzg7O\nra/dfb9SImvXbalnZWVBrVbDz88PSUlJnS6Xl5cHBwcH7Ny5U9SARGJpO55+B/fUSW66LfVVq1Yh\nOTkZGRkZ2LhxIyorK+9Zprm5GS+++CKioqIgCIJJghL1hyAIHZY6x9RJbros9erqagBAREQElEol\n5s+fj5ycnHuWS0pKwuLFizFiBGe8I8t08vuTGOQ4CL7uvu1ev+8+oKICuHVLmlxEYuvyPPW8vDyo\nVKrW5/7+/sjOzkZ0dHTraxcvXsTu3bvx5ZdfIi8vD4pOTvhNSEhofazVaqHVavuXnKgXOtpLBwAH\nB8DHBzhzBggMlCAYURt6vR76fl7m3O+Lj371q1/hjTfegEKhgCAInQ6/tC11InPbX7Ifq2es7vC9\nO+PqLHWS2t07vOvXr+/1Oros9ZCQEKxdu7b1eUFBAaKi2u/tHD16FEuWLAEAVFZWIjU1FY6OjoiN\nje11GCJTqGusQ96lPGjv03b4PsfVSU66HFN3c3MDYDwDpry8HOnp6dBoNO2WKSsrw9mzZ3H27Fks\nXrwYmzZtYqGTRTlw9gBCx4TCxcmlw/d5BgzJSbfDL4mJidDpdDAYDFi5ciU8PDyQnJwMANDpdCYP\nSNRfqSWpWOC7oNP3VSrgnXfMGIjIhBSCGc5BvDPeTmRugiDA+11vpMSlIGBkQIfL1NQAXl5AbS1g\nx8vxyIL0pTv5K0yyVnytGIZmAyaNmNTpMkOGAG5uwIULZgxGZCIsdZK1/SX7scBvQaen2t7BcXWS\nC5Y6yVpqSWq7WRk7o1YDp0+bIRCRibHUSbbqDfU4/N1hzPWe2+2yAQFAQYEZQhGZGEudZEtfrkfw\nqGC4DXDrdtmAAODUKTOEIjIxljrJ1v7S/V2eytjWpEnGPXWepEXWjqVOspV6JrXD+V464u4OuLgA\n331n4lBEJsZSJ1kqrSpFze0aBI7q+YQuHIIhOWCpkyyllaYhyjcKdoqe/4qz1EkOWOokS6klPR96\nuWPSJJY6WT+WOsnO7abbyCzPxDzveb36HE9rJDlgqZPsHCg/gCmeUzB80PBefc7fHygsBJqbTRSM\nyAxY6iQ7e77dg5gJMb3+nKsr4OkJlJWZIBSRmbDUSVYEQUBKcQpiJ/ZtTv8756sTWSuWOsnKsSvH\n4GzvDJWHqvuFO8AzYMjasdRJVu7spXc3K2NnAgKAkydFDkVkRix1kpWU4pQ+jaffMWUKcOKEiIGI\nzIylTrJxqfYSSqtKET4+vM/rUKuBc+eAmzdFDEZkRix1ko29xXsR5RsFR3vHPq/D0dFY7ByCIWvF\nUifZ2PPtnj6f9dJWUBBw7JgIgYgkwFInWbjZeBNZ57J6PTVAR1jqZM1Y6iQL+87sw4xxMzB0wNB+\nrysoCMjPFyEUkQRY6iQL/zz9T/zU/6eirCsw0HiuelOTKKsjMiuWOlm9W4ZbSCtNwyLVIlHWN2QI\n4OUFnDkjyuqIzIqlTlYv9UwqQseEwmOQh2jr5Lg6WSuWOlm9fxX+C4vVi0VdJ8fVyVqx1Mmq1Rvq\nkXomFQ+rHxZ1vcHBwDffiLpKIrNgqZNVSytNw1SvqRg5eKSo650+HTh6FGhpEXW1RCbHUierJuZZ\nL215egJubkBJieirJjIpljpZrbrGOvy7+N941P9Rk6w/NBTIzTXJqolMhqVOVuuzws8QPj5c9KGX\nO1jqZI1Y6mS1/nbib1g6ZanJ1s9SJ2ukEARBMPlGFAqYYTNkQy7VXkLA+wG4uPoiBjoONMk26uqA\nkSOB69cBZ2eTbIKoS33pTu6pk1XacXIHHlY/bLJCBwAXF8DXlzfNIOvCUierZOqhlzs0Gg7BkHXp\nttSzsrKgVqvh5+eHpKSke97fvn07AgMDERgYiMceewzFxcUmCUp0R/7lfFQ3VCNCGWHybYWGAjk5\nJt8MkWi6LfVVq1YhOTkZGRkZ2LhxIyorK9u97+3tjaysLBw/fhyRkZH4/e9/b7KwRACQfDQZ/zX1\nv2CnMP0/NGfMAL7+2uSbIRJNl/9XVFdXAwAiIiKgVCoxf/585Ny12zJjxgy4ubkBAKKjo5GZmWmi\nqERA7e1afFLwCZYHLzfL9vz9gaoq4NIls2yOqN8cunozLy8PKpWq9bm/vz+ys7MRHR3d4fKbN29G\nTEzHd3JPSEhofazVaqHVanuflmzex6c+xuz7ZmO062izbM/ODggPBw4eBH72M7NskmyYXq+HXq/v\n1zq6LPXeyMjIwLZt2/DVV191+H7bUifqq81HN+MPD/zBrNuMiGCpk3ncvcO7fv36Xq+jy+GXkJAQ\nFBUVtT4vKChAWFjYPcudOHECK1aswJ49ezB0aP9vJ0bUkaOXjuJa/TXM95lv1u1GRABZWWbdJFGf\ndVnqd8bKs7KyUF5ejvT0dGg0mnbLnD9/Ho8++ii2b98OX19f0yUlm5eUmwTdNJ1ZDpC2FRwMlJcb\nx9aJLF23wy+JiYnQ6XQwGAxYuXIlPDw8kJycDADQ6XR49dVXUVVVhRUrVgAAHB0dkcsTe0lkl2ov\nYc+3e/C/kf9r9m07OABhYcDhw0Anh4yILAanCSCr8PIXL6O2sRZJC+69VsIc/vAHoLoaePttSTZP\nNorTBJAs3Wy8if/75v+wSrNKsgyzZwMHDki2eaIeY6mTxfvrsb9i1vhZ8HWX7phNWJjxhhlXr0oW\ngahHWOpk0QzNBvzP1/+DX8/4taQ5HB0BrRZIT5c0BlG3WOpk0bYe34r7h92PmeNnSh0FkZFAWprU\nKYi6xgOlZLEMzQZMeG8Cti7ailnKWVLHQVkZMHOmccoAhULqNGQLeKCUZOWj4x/BZ5iPRRQ6AHh7\nG+dY5/zqZMlY6mSRGpsb8drB17Be2/vLpE0pKgrYt0/qFESdY6mTRdqUtwkqD5VFjKW3tWgR8Nln\nUqcg6hzH1MniVNVXQfWeCgeeOoBJIydJHacdgwEYNQo4dgwYN07qNCR3HFMnWXg181U86v+oxRU6\nYDy1MSYG2LVL6iREHWOpk0UpvFqIbSe2WdxYelsPPwzs3Cl1CqKOcfiFLEaL0ALtX7X4z0n/iWdD\nn5U6Tqfq641DMMXFgKen1GlIzjj8QlZtS/4W3G6+jWemPyN1lC4NHAjExgJ//7vUSYjuxVIni3Cl\n7gpe/uJlJD+YDHs7e6njdOupp4CtW6VOQXQvljpJThAExO+Oh266DkGjgqSO0yP/8R9ARQVw6pTU\nSYjaY6mT5N7LfQ9V9VV4JeIVqaP0mL09sHQp99bJ8vBAKUmq4PsCaD/S4qvlX8FvuJ/UcXqluNh4\n/9Jz5wBnZ6nTkBzxQClZleqGajz6yaN4a+5bVlfoADBhAhAUBPzjH1InIfoRS50k0SK04PGdj2OO\n9xzEB8dLHafPVq4ENmwA+A9RshQsdZLEKwdeQW1jLRIjE6WO0i9RUUBNjfGm1ESWgKVOZrcpbxM+\nPvUx/vnTf8LR3lHqOP1iZwesXg28/rrUSYiMWOpkVp8UfILXDr6G9KXpGDl4pNRxRLF8ufHUxq+/\nljoJEUudzGh30W48l/oc9j2+D97DvKWOIxpnZ2DdOiAhQeokRCx1MpMdJ3dAt1eHfY/twxTPKVLH\nEd2yZUBJCW9MTdJjqZPJbczdiLXpa/HFk19g2uhpUscxCScnIDERePZZ4PZtqdOQLePFR2QyhmYD\nVu1fBX25HilxKfBx95E6ksnFxAA/+Qnw0ktSJyE56Et3stTJJC7VXsLjOx/HIMdB2PHIDrgNcJM6\nklmcPQuEhgJffglMnix1GrJ2vKKULMKuol2YmjwVWqUWe5bssZlCB4D77wfefht47DHjvOtE5sY9\ndRJN5a1KvJD+AvTlemx/ZDtmjJshdSRJCAIQF2ecd33LFkChkDoRWSvuqZMkWoQWfPDNB5j0/iQM\ncR6CYyuO2WyhA8YS/+AD4Phx4I03pE5DtsZB6gBkvQRBwO5vd+O3B36LIc5DkPZEmtXMh25qLi5A\nSorxoOnw4cB//7fUichWsNSp15pamrCraBfePPwmmlqa8MacN7DQbyEUHGdoZ8wY4wHTOXOAhgbj\n5F9EpsYxdeqxiroKfHjsQ7yf9z6UQ5V4Pux5LFItgp2Co3hdKS8HFiww3i0pMdF4TjtRT/CURhJd\n7e1a7Crahe0ntyP7QjYeVj+M50Kfw1SvqVJHsyo1NcY7JV28CHz4IU93pJ5hqVO/CYKA4mvF2Hdm\nH/aV7EP2hWxEKCPwxOQnEDsxFoOdBksd0WoJgrHQf/Mb4yRgL7wAuLtLnYosGUvdRuj1emi1WlHW\n1djciBMVJ3D4/GEc+u4QDp8/DDuFHRb6LcRCv4WYc/8cuDq7irItSyTmz7KnLl0yTv61cyeg0xm/\nxo83awSTkeLnKWcmOaUxKysLarUafn5+SEpK6nCZl156Cd7e3pg2bRqKiop6FYB6T6/X9/ozDU0N\nKKoswt7ivfjjwT/isU8fQ8D7AXB7ww3Ldi3D6crTiJ0Qi0PLD+G757/D5pjNWKRaJOtCB/r2s+yv\n0aOBzZuNU/XW1QHBwcDChcbTIK9cMXscUUnx86T2uj37ZdWqVUhOToZSqURkZCTi4uLg4eHR+n5u\nbi4OHjyII0eOIC0tDWvWrMHevXtNGpp+JAgCam7X4ErdFVypu4KKmxWt3y/UXEDZ9TKUXS9D5a1K\nKN2U8B7mjYCRAYj0icTan6yFeoQaAxwGSP2fYZP8/Iy3wnv9dWD3bmDPHmDtWkCpBGbMADQaYOpU\n43IDB0qdlqxFl6VeXV0NAIiIiAAAzJ8/Hzk5OYiOjm5dJicnB4sXL4a7uzvi4uKwbt06E8a1HoIg\noFloRlNLE5pamtDc8uPjxuZG1DfVo6GpAfWGH7538ryusQ7Vt6tR3VCN6tvVuNFwA6e/OY2P3/sY\n1Q3G5072TvB08cQol1HwHPzj99nK2YgPiof3MG+McR0Dezt7qX8s1IHBg43TCjz2GNDYCOTnA9nZ\nQFqaccqBsjLA0xPw9TXu5Xt5AaNGGb8PGwa4ugJDhrT/7sCTlW2X0IX09HRhyZIlrc83bdokrFu3\nrt0yTzzxhJCWltb6XKPRCCUlJe2WAcAvfvGLX/zqw1dv9fvvuSAI9wzk330RCg+SEhGZR5cHSkNC\nQtod+CwoKEBYWFi7ZTQaDU6fPt36/OrVq/D2ls+tyoiIrEmXpe7mZpwyNSsrC+Xl5UhPT4dGo2m3\njEajwaeffopr165hx44dUKvVpktLRERd6nb4JTExETqdDgaDAStXroSHhweSk5MBADqdDqGhoQgP\nD8f06dPh7u6Obdu2mTw0ERF1otej8L3wySefCP7+/oKdnZ1w9OjRdu9t2LBB8PX1FdRqtXDw4EFT\nxpCl3/0UiCWXAAADRUlEQVTud8KYMWOEoKAgISgoSEhNTZU6ktXJzMwUVCqV4OvrK7z77rtSx7F6\nSqVSmDx5shAUFCSEhIRIHcfqxMfHCyNHjhQCAgJaX6upqRFiY2OFcePGCQ899JBQW1vb7XpMOhPT\n5MmT8dlnn7WeEnnH999/j/fffx9ffPEFNm3ahJWcvq7XFAoFVq9ejfz8fOTn5yMqKkrqSFbnzjUY\nGRkZ2LhxIyorK6WOZNUUCgX0ej3y8/ORm5srdRyrEx8fj/3797d7bdOmTRg/fjzOnDmDsWPH4s9/\n/nO36zFpqatUKkyYMOGe13NychAVFYXx48dj9uzZEAQBtbW1powiSwLPKuqzttdgKJXK1mswqH/4\nO9l3s2bNwrBhw9q9lpubi5///OdwdnbG8uXLe/Q7Ksmcqbm5ue0OqE6cOJF/2fsgKSkJYWFhePPN\nN/lHsZfy8vKgUqlan/v7+yM7O1vCRNZPoVDggQcewKJFi7Bnzx6p48hC299TlUrVo57s93nq8+bN\nw5UOJqx4/fXXERMT0+FnOvprzhss3Kuzn+1rr72GZ555Bq+88gpqamqwdu1aJCcnY82aNRKkJDI6\nfPgwvLy8UFhYiJiYGISGhmLUqFFSx7JqffmXT79LPT09vdef0Wg0yMjIaH1eVFSEkJCQ/kaRnZ78\nbN3c3PDLX/4Sv/jFL1jqvRASEoK1a9e2Pi8oKOBxiX7y8vICAKjVasTGxiIlJQVPP/20xKmsW0hI\nCAoLCxEcHIzCwsIe9aTZhl/a/sUJDQ1FWloazp8/D71eDzs7O7i6yns2QLFdvnwZANDU1IQdO3Zg\n4cKFEieyLj25BoN67tatW61DgFevXkVaWhr/SIpAo9Fgy5YtqK+vx5YtW+65+LNDpjk5x2jnzp3C\n2LFjhQEDBgienp5CVFRU63uJiYmCj4+PoFarhaysLFPGkKWlS5cKkydPFqZNmyY8//zzwrVr16SO\nZHX0er2gUqkEHx8fYcOGDVLHsWplZWVCYGCgEBgYKDzwwAPCX/7yF6kjWZ0lS5YIXl5egpOTkzB2\n7Fhhy5YtfTql0Sw3ySAiIvPgHYOJiGSEpU5EJCMsdSIiGWGpExHJCEudiEhGWOpERDLy/0xP33Yc\nS3dyAAAAAElFTkSuQmCC\n"
      }
     ],
     "prompt_number": 50
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> 2014-01_icml14_af copy/scripts/example_joints.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%pylab inline\n",
      "import theano\n",
      "import theano.tensor as T\n",
      "matplotlib.rcParams['ps.useafm'] = True\n",
      "matplotlib.rcParams['pdf.use14corefonts'] = True\n",
      "matplotlib.rcParams['text.usetex'] = True\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_functions(n_steps=1):\n",
      "    # Define variables\n",
      "    z1 = T.dscalar()\n",
      "    z2 = T.dscalar()\n",
      "    x1 = T.dscalar()\n",
      "    x2 = T.dscalar()\n",
      "    e1 = T.dscalar()\n",
      "    e2 = T.dscalar()\n",
      "    \n",
      "    # Parameters\n",
      "    sx = T.dscalar()\n",
      "    sz = T.dscalar()\n",
      "    \n",
      "    # === Original network\n",
      "    vars_orig = [z1, z2, x1, x2, sx, sz]\n",
      "    # Concatenate / deconcatenate (for Hessian function) \n",
      "    zz = T.stack(z1, z2)\n",
      "    _z1, _z2 = zz[0], zz[1]\n",
      "    # Define log-joint probability\n",
      "    _L_orig = - T.pow(_z1,2)/2. - T.pow(_z2-_z1,2)/(2*sz*sz) - T.pow(x1-_z1,2)/(2*sx*sx) - T.pow(x2-_z2, 2)/(2*sx*sx)\n",
      "    # Function for computing the log-posterior\n",
      "    L_orig = theano.function(vars_orig, _L_orig)\n",
      "    # Function for computing the Hessian matrix\n",
      "    _H_orig = theano.gradient.hessian(_L_orig, zz) \n",
      "    H_orig = theano.function(vars_orig, _H_orig)\n",
      "    \n",
      "    # === Auxiliary network 1\n",
      "    vars_aux = [e1, e2, x1, x2, sx, sz]\n",
      "    ee = T.stack(e1, e2)\n",
      "    _e1, _e2 = ee[0], ee[1]\n",
      "    _L_aux = - T.pow(_e1,2)/2. - T.pow(_e2,2)/2. - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + sz * _e2),2)/(2*sx*sx)\n",
      "    L_aux = theano.function(vars_aux, _L_aux)\n",
      "    _H_aux = theano.gradient.hessian(_L_aux, ee)\n",
      "    H_aux = theano.function(vars_aux, _H_aux)\n",
      "    \n",
      "    # === Auxiliary network 2\n",
      "    _L_aux2 = - T.pow(_e1,2)/2. - T.pow(_e2,2)/(2*sz) - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + T.sqrt(sz) * _e2),2)/(2*sx*sx)\n",
      "    L_aux2 = theano.function(vars_aux, _L_aux2)\n",
      "    _H_aux2 = theano.gradient.hessian(_L_aux2, ee)\n",
      "    H_aux2 = theano.function(vars_aux, _H_aux2) \n",
      "    \n",
      "    return L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2\n",
      "\n",
      "def print_stuff(sz):\n",
      "    L_orig, H_orig, L_aux, H_aux = get_functions()\n",
      "    plot_posterior(L_orig, sx, sz, \"$\\log\\,p(\\mathbf{z}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "    plot_posterior(L_aux, sx, sz, \"$\\log\\,p(\\mathbf{e}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def subplot_posterior(L, H, sx, sz, var=''):\n",
      "    \n",
      "    _H = H(0., 0., 0., 0., sx, sz)\n",
      "    correlation = _H[0,1]/(np.sqrt(_H[0,0]*_H[1,1]))\n",
      "    #print _H\n",
      "    print \"sx=%g, sz=%g, correlation=%g\"%(sx, sz, correlation)\n",
      "                   \n",
      "    scale = 1\n",
      "    delta = scale*0.1\n",
      "    x = np.arange(scale*-2., scale*2., delta)\n",
      "    y = np.arange(scale*-2., scale*2., delta)\n",
      "    X, Y = np.meshgrid(x, y)\n",
      "    Z = np.zeros(X.shape)\n",
      "    for i in range(X.shape[0]):\n",
      "        for j in range(X.shape[1]):\n",
      "            Z[i,j] = L(X[i,j], Y[i,j], 0., 0., sx, sz) + 0.25\n",
      "    \n",
      "    #plt.clf()\n",
      "    CS = plt.contour(X, Y, Z, levels=np.arange(-10, 2, 2))#, cmap=plt.get_cmap('Greys'))\n",
      "    #plt.clabel(CS, inline=1, fontsize=10, fmt='%1.0f')\n",
      "    title = '$\\\\sigma_z=%g\\; (\\\\rho \\\\approx %.2f)$'%(sz, correlation)\n",
      "    #print title\n",
      "    plt.title(title)\n",
      "    plt.gca().get_xaxis().set_ticklabels([])\n",
      "    plt.gca().get_yaxis().set_ticklabels([])\n",
      "    plt.gca().tick_params(axis='x', pad=0)\n",
      "    plt.gca().tick_params(axis='y', pad=0)\n",
      "    \n",
      "    plt.xlabel('$'+var+'_1$', fontsize=16)\n",
      "    plt.ylabel('$'+var+'_2$', fontsize=16)\n",
      "\n",
      "z1 = 0\n",
      "z2 = 0\n",
      "x1 = 0\n",
      "x2 = 0\n",
      "e2 = 0\n",
      "\n",
      "sx = 1\n",
      "sz = 1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "if True:\n",
      "    szs = [50, 1, 0.02]\n",
      "    #szs = [50]\n",
      "    n_rows = 2\n",
      "    n_cols = len(szs)\n",
      "    figure(figsize=(2.2*n_cols,2.4*n_rows))\n",
      "    for i in range(n_cols):\n",
      "        sz = szs[i]\n",
      "        L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2 = get_functions()\n",
      "        plt.subplot(n_rows,n_cols,1+i)\n",
      "        subplot_posterior(L_orig, H_orig, sx, sz, 'z')\n",
      "        plt.subplot(n_rows,n_cols,1+i+n_cols)\n",
      "        subplot_posterior(L_aux, H_aux, sx, sz, 'e')\n",
      "        \n",
      "    plt.tight_layout(pad=1.08)\n",
      "    plt.savefig('example_joints_3x2.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "sx=1, sz=50, correlation=0.000282758\n",
        "sx=1, sz=50, correlation=-0.577235"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=-0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=0.9994"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=-0.0115447"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAdEAAAFSCAYAAACt5+XtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x1138a2ad0>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def plot_orig_corr():\n",
      "    \n",
      "    sx = 1\n",
      "    \n",
      "    corr = lambda sx, sz: (1/(sz*sz)) / (sqrt(1/sx**2+1/sz**2)*sqrt(1+1/sx**2+1/sz**2))\n",
      "    xs = np.linspace(-10, 10, 1000)\n",
      "    ys = [corr(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    \n",
      "    corr2 = lambda sx, sz: (sz/(sx*sx)) / (sqrt(1+sz**2/sx**2)*sqrt(1+1/sx**2))\n",
      "    ys = [corr2(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    plt.xlabel('$\\log(\\sigma_z)$')\n",
      "    plt.ylabel()\n",
      "    \n",
      "plot_orig_corr()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAD9CAYAAABDaefJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nS3dyAAAAAElFTkSuQmCC\n"
      }
     ],
     "prompt_number": 50
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> scripts/.ipynb_checkpoints/example_joints-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%pylab inline\n",
      "import theano\n",
      "import theano.tensor as T\n",
      "matplotlib.rcParams['ps.useafm'] = True\n",
      "matplotlib.rcParams['pdf.use14corefonts'] = True\n",
      "matplotlib.rcParams['text.usetex'] = True\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_functions(n_steps=1):\n",
      "    # Define variables\n",
      "    z1 = T.dscalar()\n",
      "    z2 = T.dscalar()\n",
      "    x1 = T.dscalar()\n",
      "    x2 = T.dscalar()\n",
      "    e1 = T.dscalar()\n",
      "    e2 = T.dscalar()\n",
      "    \n",
      "    # Parameters\n",
      "    sx = T.dscalar()\n",
      "    sz = T.dscalar()\n",
      "    \n",
      "    # === Original network\n",
      "    vars_orig = [z1, z2, x1, x2, sx, sz]\n",
      "    # Concatenate / deconcatenate (for Hessian function) \n",
      "    zz = T.stack(z1, z2)\n",
      "    _z1, _z2 = zz[0], zz[1]\n",
      "    # Define log-joint probability\n",
      "    _L_orig = - T.pow(_z1,2)/2. - T.pow(_z2-_z1,2)/(2*sz*sz) - T.pow(x1-_z1,2)/(2*sx*sx) - T.pow(x2-_z2, 2)/(2*sx*sx)\n",
      "    # Function for computing the log-posterior\n",
      "    L_orig = theano.function(vars_orig, _L_orig)\n",
      "    # Function for computing the Hessian matrix\n",
      "    _H_orig = theano.gradient.hessian(_L_orig, zz) \n",
      "    H_orig = theano.function(vars_orig, _H_orig)\n",
      "    \n",
      "    # === Auxiliary network 1\n",
      "    vars_aux = [e1, e2, x1, x2, sx, sz]\n",
      "    ee = T.stack(e1, e2)\n",
      "    _e1, _e2 = ee[0], ee[1]\n",
      "    _L_aux = - T.pow(_e1,2)/2. - T.pow(_e2,2)/2. - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + sz * _e2),2)/(2*sx*sx)\n",
      "    L_aux = theano.function(vars_aux, _L_aux)\n",
      "    _H_aux = theano.gradient.hessian(_L_aux, ee)\n",
      "    H_aux = theano.function(vars_aux, _H_aux)\n",
      "    \n",
      "    # === Auxiliary network 2\n",
      "    _L_aux2 = - T.pow(_e1,2)/2. - T.pow(_e2,2)/(2*sz) - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + T.sqrt(sz) * _e2),2)/(2*sx*sx)\n",
      "    L_aux2 = theano.function(vars_aux, _L_aux2)\n",
      "    _H_aux2 = theano.gradient.hessian(_L_aux2, ee)\n",
      "    H_aux2 = theano.function(vars_aux, _H_aux2) \n",
      "    \n",
      "    return L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2\n",
      "\n",
      "def print_stuff(sz):\n",
      "    L_orig, H_orig, L_aux, H_aux = get_functions()\n",
      "    plot_posterior(L_orig, sx, sz, \"$\\log\\,p(\\mathbf{z}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "    plot_posterior(L_aux, sx, sz, \"$\\log\\,p(\\mathbf{e}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def subplot_posterior(L, H, sx, sz, var=''):\n",
      "    \n",
      "    _H = H(0., 0., 0., 0., sx, sz)\n",
      "    correlation = _H[0,1]/(np.sqrt(_H[0,0]*_H[1,1]))\n",
      "    #print _H\n",
      "    print \"sx=%g, sz=%g, correlation=%g\"%(sx, sz, correlation)\n",
      "                   \n",
      "    scale = 1\n",
      "    delta = scale*0.1\n",
      "    x = np.arange(scale*-2., scale*2., delta)\n",
      "    y = np.arange(scale*-2., scale*2., delta)\n",
      "    X, Y = np.meshgrid(x, y)\n",
      "    Z = np.zeros(X.shape)\n",
      "    for i in range(X.shape[0]):\n",
      "        for j in range(X.shape[1]):\n",
      "            Z[i,j] = L(X[i,j], Y[i,j], 0., 0., sx, sz) + 0.25\n",
      "    \n",
      "    #plt.clf()\n",
      "    CS = plt.contour(X, Y, Z, levels=np.arange(-10, 2, 2))#, cmap=plt.get_cmap('Greys'))\n",
      "    #plt.clabel(CS, inline=1, fontsize=10, fmt='%1.0f')\n",
      "    title = '$\\\\sigma_z=%g\\; (\\\\rho \\\\approx %.2f)$'%(sz, correlation)\n",
      "    #print title\n",
      "    plt.title(title)\n",
      "    plt.gca().get_xaxis().set_ticklabels([])\n",
      "    plt.gca().get_yaxis().set_ticklabels([])\n",
      "    plt.gca().tick_params(axis='x', pad=0)\n",
      "    plt.gca().tick_params(axis='y', pad=0)\n",
      "    \n",
      "    plt.xlabel('$'+var+'_1$', fontsize=16)\n",
      "    plt.ylabel('$'+var+'_2$', fontsize=16)\n",
      "\n",
      "z1 = 0\n",
      "z2 = 0\n",
      "x1 = 0\n",
      "x2 = 0\n",
      "e2 = 0\n",
      "\n",
      "sx = 1\n",
      "sz = 1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "if True:\n",
      "    szs = [50, 1, 0.02]\n",
      "    #szs = [50]\n",
      "    n_rows = 2\n",
      "    n_cols = len(szs)\n",
      "    figure(figsize=(2.2*n_cols,2.4*n_rows))\n",
      "    for i in range(n_cols):\n",
      "        sz = szs[i]\n",
      "        L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2 = get_functions()\n",
      "        plt.subplot(n_rows,n_cols,1+i)\n",
      "        subplot_posterior(L_orig, H_orig, sx, sz, 'z')\n",
      "        plt.subplot(n_rows,n_cols,1+i+n_cols)\n",
      "        subplot_posterior(L_aux, H_aux, sx, sz, 'e')\n",
      "        \n",
      "    plt.tight_layout(pad=1.08)\n",
      "    plt.savefig('example_joints_3x2.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "sx=1, sz=50, correlation=0.000282758\n",
        "sx=1, sz=50, correlation=-0.577235"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=-0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=0.9994"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=-0.0115447"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAdAAAAFSCAYAAABCJY7TAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10e437cd0>"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def plot_orig_corr():\n",
      "    \n",
      "    sx = 1\n",
      "    \n",
      "    corr = lambda sx, sz: (1/(sz*sz)) / (sqrt(1/sx**2+1/sz**2)*sqrt(1+1/sx**2+1/sz**2))\n",
      "    xs = np.linspace(-10, 10, 1000)\n",
      "    ys = [corr(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    \n",
      "    corr2 = lambda sx, sz: (sz/(sx*sx)) / (sqrt(1+sz**2/sx**2)*sqrt(1+1/sx**2))\n",
      "    ys = [corr2(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    plt.xlabel('$\\log(\\sigma_z)$')\n",
      "    plt.ylabel()\n",
      "    \n",
      "plot_orig_corr()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAD9CAYAAABDaefJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nS3dyAAAAAElFTkSuQmCC\n"
      }
     ],
     "prompt_number": 50
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> scripts/example_joints.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%pylab inline\n",
      "import theano\n",
      "import theano.tensor as T\n",
      "matplotlib.rcParams['ps.useafm'] = True\n",
      "matplotlib.rcParams['pdf.use14corefonts'] = True\n",
      "matplotlib.rcParams['text.usetex'] = True\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def get_functions(n_steps=1):\n",
      "    # Define variables\n",
      "    z1 = T.dscalar()\n",
      "    z2 = T.dscalar()\n",
      "    x1 = T.dscalar()\n",
      "    x2 = T.dscalar()\n",
      "    e1 = T.dscalar()\n",
      "    e2 = T.dscalar()\n",
      "    \n",
      "    # Parameters\n",
      "    sx = T.dscalar()\n",
      "    sz = T.dscalar()\n",
      "    \n",
      "    # === Original network\n",
      "    vars_orig = [z1, z2, x1, x2, sx, sz]\n",
      "    # Concatenate / deconcatenate (for Hessian function) \n",
      "    zz = T.stack(z1, z2)\n",
      "    _z1, _z2 = zz[0], zz[1]\n",
      "    # Define log-joint probability\n",
      "    _L_orig = - T.pow(_z1,2)/2. - T.pow(_z2-_z1,2)/(2*sz*sz) - T.pow(x1-_z1,2)/(2*sx*sx) - T.pow(x2-_z2, 2)/(2*sx*sx)\n",
      "    # Function for computing the log-posterior\n",
      "    L_orig = theano.function(vars_orig, _L_orig)\n",
      "    # Function for computing the Hessian matrix\n",
      "    _H_orig = theano.gradient.hessian(_L_orig, zz) \n",
      "    H_orig = theano.function(vars_orig, _H_orig)\n",
      "    \n",
      "    # === Auxiliary network 1\n",
      "    vars_aux = [e1, e2, x1, x2, sx, sz]\n",
      "    ee = T.stack(e1, e2)\n",
      "    _e1, _e2 = ee[0], ee[1]\n",
      "    _L_aux = - T.pow(_e1,2)/2. - T.pow(_e2,2)/2. - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + sz * _e2),2)/(2*sx*sx)\n",
      "    L_aux = theano.function(vars_aux, _L_aux)\n",
      "    _H_aux = theano.gradient.hessian(_L_aux, ee)\n",
      "    H_aux = theano.function(vars_aux, _H_aux)\n",
      "    \n",
      "    # === Auxiliary network 2\n",
      "    _L_aux2 = - T.pow(_e1,2)/2. - T.pow(_e2,2)/(2*sz) - T.pow(x1-_e1, 2)/(2*sx*sx) - T.pow(x2-(_e1 + T.sqrt(sz) * _e2),2)/(2*sx*sx)\n",
      "    L_aux2 = theano.function(vars_aux, _L_aux2)\n",
      "    _H_aux2 = theano.gradient.hessian(_L_aux2, ee)\n",
      "    H_aux2 = theano.function(vars_aux, _H_aux2) \n",
      "    \n",
      "    return L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2\n",
      "\n",
      "def print_stuff(sz):\n",
      "    L_orig, H_orig, L_aux, H_aux = get_functions()\n",
      "    plot_posterior(L_orig, sx, sz, \"$\\log\\,p(\\mathbf{z}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "    plot_posterior(L_aux, sx, sz, \"$\\log\\,p(\\mathbf{e}\\,|\\,\\mathbf{x} \\,;\\, \\sigma_z=%g)$\"%(sz))\n",
      "\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def subplot_posterior(L, H, sx, sz, var=''):\n",
      "    \n",
      "    _H = H(0., 0., 0., 0., sx, sz)\n",
      "    correlation = _H[0,1]/(np.sqrt(_H[0,0]*_H[1,1]))\n",
      "    #print _H\n",
      "    print \"sx=%g, sz=%g, correlation=%g\"%(sx, sz, correlation)\n",
      "                   \n",
      "    scale = 1\n",
      "    delta = scale*0.1\n",
      "    x = np.arange(scale*-2., scale*2., delta)\n",
      "    y = np.arange(scale*-2., scale*2., delta)\n",
      "    X, Y = np.meshgrid(x, y)\n",
      "    Z = np.zeros(X.shape)\n",
      "    for i in range(X.shape[0]):\n",
      "        for j in range(X.shape[1]):\n",
      "            Z[i,j] = L(X[i,j], Y[i,j], 0., 0., sx, sz) + 0.25\n",
      "    \n",
      "    #plt.clf()\n",
      "    CS = plt.contour(X, Y, Z, levels=np.arange(-10, 2, 2))#, cmap=plt.get_cmap('Greys'))\n",
      "    #plt.clabel(CS, inline=1, fontsize=10, fmt='%1.0f')\n",
      "    title = '$\\\\sigma_z=%g\\; (\\\\rho \\\\approx %.2f)$'%(sz, correlation)\n",
      "    #print title\n",
      "    plt.title(title)\n",
      "    plt.gca().get_xaxis().set_ticklabels([])\n",
      "    plt.gca().get_yaxis().set_ticklabels([])\n",
      "    plt.gca().tick_params(axis='x', pad=0)\n",
      "    plt.gca().tick_params(axis='y', pad=0)\n",
      "    \n",
      "    plt.xlabel('$'+var+'_1$', fontsize=16)\n",
      "    plt.ylabel('$'+var+'_2$', fontsize=16)\n",
      "\n",
      "z1 = 0\n",
      "z2 = 0\n",
      "x1 = 0\n",
      "x2 = 0\n",
      "e2 = 0\n",
      "\n",
      "sx = 1\n",
      "sz = 1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "if True:\n",
      "    szs = [50, 1, 0.02]\n",
      "    #szs = [50]\n",
      "    n_rows = 2\n",
      "    n_cols = len(szs)\n",
      "    figure(figsize=(2.2*n_cols,2.4*n_rows))\n",
      "    for i in range(n_cols):\n",
      "        sz = szs[i]\n",
      "        L_orig, H_orig, L_aux, H_aux, L_aux2, H_aux2 = get_functions()\n",
      "        plt.subplot(n_rows,n_cols,1+i)\n",
      "        subplot_posterior(L_orig, H_orig, sx, sz, 'z')\n",
      "        plt.subplot(n_rows,n_cols,1+i+n_cols)\n",
      "        subplot_posterior(L_aux, H_aux, sx, sz, 'e')\n",
      "        \n",
      "    plt.tight_layout(pad=1.08)\n",
      "    plt.savefig('example_joints_3x2.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "sx=1, sz=50, correlation=0.000282758\n",
        "sx=1, sz=50, correlation=-0.577235"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=1, correlation=-0.408248"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=0.9994"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "sx=1, sz=0.02, correlation=-0.0115447"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAdEAAAFSCAYAAACt5+XtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x1138a2ad0>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def plot_orig_corr():\n",
      "    \n",
      "    sx = 1\n",
      "    \n",
      "    corr = lambda sx, sz: (1/(sz*sz)) / (sqrt(1/sx**2+1/sz**2)*sqrt(1+1/sx**2+1/sz**2))\n",
      "    xs = np.linspace(-10, 10, 1000)\n",
      "    ys = [corr(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    \n",
      "    corr2 = lambda sx, sz: (sz/(sx*sx)) / (sqrt(1+sz**2/sx**2)*sqrt(1+1/sx**2))\n",
      "    ys = [corr2(sx, np.exp(i)) for i in xs]\n",
      "    plot(xs, ys)\n",
      "    plt.xlabel('$\\log(\\sigma_z)$')\n",
      "    plt.ylabel()\n",
      "    \n",
      "plot_orig_corr()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAD9CAYAAABDaefJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nS3dyAAAAAElFTkSuQmCC\n"
      }
     ],
     "prompt_number": 50
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}
